Variability in the interpretation of Dutch probability phrases - a risk for miscommunication

Verbal probability phrases are often used to express estimated risk. In this study, focus was on the numerical interpretation of 29 Dutch probability and frequency phrases, including several complementary phrases to test (a)symmetry in their interpretation. Many of these phrases had not been studied before. The phrases were presented in the context of ordinary situations. The survey was distributed among both statisticians and non-statisticians with Dutch as their native language. The responses from 881 participants showed a large variability in the interpretation of Dutch phrases, and the neutral contexts seemed to have no structural influence. Furthermore, the results demonstrated an asymmetry in the interpretation of Dutch complementary phrases. The large variability of interpretations was found among both statisticians and non-statisticians, and among males and females, however, no structural differences were found between the groups. Concluding, there is a large variability in the interpretation of verbal probability phrases, even within sub-populations. Therefore, verbal probability expressions may be a risk for miscommunication.

==> anc/Analysis_ProbabilityPhrases.Rmd <==
---
title: "Analysis - Interpretation Probability Phrases"
author: "Sanne JW Willems - Mathematical Institute, Leiden University"
date: "January 2019"
output: html_document
---

In this file you will find the code used to make the plots in the article *Variability in the interpretation of Dutch probability phrases - a risk for miscommunication* by Sanne JW Willems, Casper J Albers and Ionica Smeets. 

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = TRUE)

loc <- "" # specify directory for the plots.

# outputtype <- "pdf"
outputtype <- "eps"

# Load libraries:
library(ggplot2)
library(ggridges)
library(gridExtra)
library(grid)
library(cowplot)
library(tidyr)
library(Cairo)
library(reshape)
```

# Data preparation and data descriptives

#### Load data

The data is saved as a .rds-file to maintain all the data's features (e.g. factor labels). 

```{r}
dataProbabilityPhrases <- readRDS(file = "dataProbabilityPhrases.rds")
```


## Select data for analysis

#### Remove incomplete data
Those persons who did not finish the questions about the probability phrases are removed from the data. This results in the removal of `r sum( is.na(dataProbabilityPhrases$Age))` observations 
```{r removeIncompleteCases}
dataProbabilityPhrases <- dataProbabilityPhrases[!is.na(dataProbabilityPhrases$Age), ] 
```

#### Native language
The analysis will focus on participants whose native language is either Dutch or Flemisch. Hence, all individuals with an other native language are removed from the data. This results in the removal of `r sum(dataProbabilityPhrases$Language == "Other")` observations.

```{r removeOtherLanguages}
dataProbabilityPhrases <- dataProbabilityPhrases[dataProbabilityPhrases$Language != "Other", ] 
```



#### Remaining data
These selection criteria result in a total of `r dim(dataProbabilityPhrases)[1]` observations for analysis. 



## Data descriptives 
Bar plots indicate the number of persons in each of the category levels of the variables Education, Statistician, Age and Gender. 
```{r makePlots_Descriptives_ggplot2, fig.height=8, fig.width=10}
freqEducation <- data.frame(table(dataProbabilityPhrases$Education))
freqAge <- data.frame(table(dataProbabilityPhrases$Age))
freqStatistician <- data.frame(table(dataProbabilityPhrases$Statistician))
freqGender <- data.frame(table(dataProbabilityPhrases$Gender))

barPlotEducation <- ggplot(data=freqEducation, aes(x=Var1, y=Freq)) + 
  geom_bar(stat="identity", fill="steelblue") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") + 
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Education")

barPlotAge <- ggplot(data=freqAge, aes(x=Var1, y=Freq)) +
  geom_bar(stat="identity", fill="steelblue") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") +
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Age") 

barPlotStatistician <- ggplot(data=freqStatistician, aes(x=Var1, y=Freq)) +
  geom_bar(stat="identity", fill="steelblue") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") +
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Statistician")

barPlotGender <- ggplot(data=freqGender, aes(x=Var1, y=Freq)) +
  geom_bar(stat="identity", fill="steelblue") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") +
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Gender")

allBarPlots <- plot_grid(barPlotEducation,
                         barPlotStatistician,
                         barPlotAge,
                         barPlotGender,
                         ncol = 2,
                         nrow = 2,
                         rel_widths = c(2, 1),
                         align = "hv")

ggsave(paste0(loc,"BarPlot_All_Color.", outputtype), # for article
       plot = suppressMessages(print(allBarPlots)),
       width = 10,
       height = 8)


suppressMessages(print(allBarPlots))
```

For black/white publication, we can make the same plot, but without color.

```{r makePlots_Descriptives_ggplot2_NoColor, fig.height=8, fig.width=10}

barPlotEducation_NoColor <- ggplot(data=freqEducation, aes(x=Var1, y=Freq)) + 
  geom_bar(stat="identity") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") + 
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Education")

barPlotAge_NoColor <- ggplot(data=freqAge, aes(x=Var1, y=Freq)) +
  geom_bar(stat="identity") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") +
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Age") 

barPlotStatistician_NoColor <- ggplot(data=freqStatistician, aes(x=Var1, y=Freq)) +
  geom_bar(stat="identity") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") +
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Statistician")

barPlotGender_NoColor <- ggplot(data=freqGender, aes(x=Var1, y=Freq)) +
  geom_bar(stat="identity") +
  geom_text(aes(label=Freq), vjust=-0.3, size=3.5) +
  ylab("Count") +
  xlab("") +
  ylim(c(0,700)) + 
  ggtitle("Gender")

allBarPlots_NoColor <- plot_grid(barPlotEducation_NoColor,
                                 barPlotStatistician_NoColor,
                                 barPlotAge_NoColor,
                                 barPlotGender_NoColor,
                                 ncol = 2,
                                 nrow = 2,
                                 rel_widths = c(2, 1),
                                 align = "hv")


ggsave(paste0(loc,"BarPlot_All_NoColor.", outputtype), # for article
       plot = suppressMessages(print(allBarPlots_NoColor)),
       width = 10,
       height = 8)

suppressMessages(print(allBarPlots_NoColor))
```

There are `r sum(dataProbabilityPhrases$Gender[which(dataProbabilityPhrases$Statistician == "Yes")] == "Male")` males among the statisticians and `r sum(dataProbabilityPhrases$Gender[which(dataProbabilityPhrases$Statistician == "Yes")] == "Female")` females. 


## Wide -> long format

The data is currently in a wide format and we can only see which percentage belongs to which probability phrase/context-combination by knowing the survey version. We will reformat the data into a long format such that each row indicates one probabilty phrase/context-combination with its percentage. Hence, each individual gets 29 rows. The data will have the following columns: 


| ResponseID | Surveyversion | Percentage | ProbabilityPhrase | Context | PersonalInformation .... |
|------------|-------------------|------------|:----------|:--------|:-----------------------------|
| id1        | V1 | 60.0       | Probably | go on strike | Male, 20-39 years, Statistician, ... |
| id1        | V1 |0.0       | Never | fits in suitcase | Male, 20-39 years, Statistician, ...|
| ...... | ...... | ...... | ..... | ...... | ..... | ..... | 

We will use the Dutch probabiilty phrases and context sentences first, and later translate them to English.

```{r, dataWideNaarLong}

# Maak long format: 
dataProbabilityPhrases_long <- gather(dataProbabilityPhrases, Question, Percentage, 
                                      V1_BijZeker_Plan_1:V12_Miss_Artikel_1,
                                      factor_key = TRUE,
                                      na.rm = TRUE)

# Denote survey version
dataProbabilityPhrases_long$SurveyVersion <- rep(NA, times = dim(dataProbabilityPhrases_long)[1])

for(i in 1:12)
{
  dataProbabilityPhrases_long$SurveyVersion[grep(paste0("V", i, "_"),
                                                 dataProbabilityPhrases_long$Question, 
                                                 ignore.case = TRUE
                                                 )
                                            ] <- i
}

# Fill in column Probability Phrase (first Dutch, then later save English version)
dataProbabilityPhrases_long$Phrase <- rep(NA, times = dim(dataProbabilityPhrases_long)[1])

dataProbabilityPhrases_long$Phrase[grep("BijZek", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "bijna zeker"
dataProbabilityPhrases_long$Phrase[grep("_Zeker", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "zeker"
dataProbabilityPhrases_long$Phrase[grep("_OnZek", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "onzeker"
dataProbabilityPhrases_long$Phrase[grep("ZWaar", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "zeer waarschijnlijk"
dataProbabilityPhrases_long$Phrase[grep("_Waar", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "waarschijnlijk"
dataProbabilityPhrases_long$Phrase[grep("_Onwaa", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "onwaarschijnlijk"
dataProbabilityPhrases_long$Phrase[grep("_Zonwaa", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "zeer onwaarschijnlijk"
dataProbabilityPhrases_long$Phrase[grep("_Mogel", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "mogelijk"
dataProbabilityPhrases_long$Phrase[grep("_onmog", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "onmogelijk"
dataProbabilityPhrases_long$Phrase[grep("_bijonmo", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "bijna onmogelijk"
dataProbabilityPhrases_long$Phrase[grep("_heelvaa", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "heel vaak"
dataProbabilityPhrases_long$Phrase[grep("_vaak", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "vaak"
dataProbabilityPhrases_long$Phrase[grep("_Nietva", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "niet vaak"
dataProbabilityPhrases_long$Phrase[grep("_zeld", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "zelden"
dataProbabilityPhrases_long$Phrase[grep("_Altij", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "altijd"
dataProbabilityPhrases_long$Phrase[grep("_BijAlt", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "bijna altijd"
dataProbabilityPhrases_long$Phrase[grep("_Doorg", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "doorgaans"
dataProbabilityPhrases_long$Phrase[grep("_soms", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "soms"
dataProbabilityPhrases_long$Phrase[grep("_bijNoo", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "bijna nooit"
dataProbabilityPhrases_long$Phrase[grep("_nooi", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "nooit"
dataProbabilityPhrases_long$Phrase[grep("_Meest", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "meestal"
dataProbabilityPhrases_long$Phrase[grep("_Doorg", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "doorgaans"
dataProbabilityPhrases_long$Phrase[grep("_klkan", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "kleine kans"
dataProbabilityPhrases_long$Phrase[grep("_kans", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "kans"
dataProbabilityPhrases_long$Phrase[grep("_grkan", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "grote kans"
dataProbabilityPhrases_long$Phrase[grep("_twijf", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "twijfelachtig"
dataProbabilityPhrases_long$Phrase[grep("_verw", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "te verwachten"
dataProbabilityPhrases_long$Phrase[grep("_vermoe", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "vermoedelijk"
dataProbabilityPhrases_long$Phrase[grep("_kangeb", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "kan gebeuren"
dataProbabilityPhrases_long$Phrase[grep("_miss", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "misschien"


# Fill in column Context (first Dutch, then later save English version)
dataProbabilityPhrases_long$Context <- rep(NA, times = dim(dataProbabilityPhrases_long)[1])

dataProbabilityPhrases_long$Context[grep("_Plan", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "plan slaagt"
dataProbabilityPhrases_long$Context[grep("_Kwali", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "kwaliteit producten"
dataProbabilityPhrases_long$Context[grep("_hotel", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "hotel volgeboekt"
dataProbabilityPhrases_long$Context[grep("_artik", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "artikel verkrijgbaar"
dataProbabilityPhrases_long$Context[grep("_koffer", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "past in koffer"
dataProbabilityPhrases_long$Context[grep("_team", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "team wint"
dataProbabilityPhrases_long$Context[grep("_behand", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "behandeling slaagt"
dataProbabilityPhrases_long$Context[grep("_solli", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "sollicitant geschikt"
dataProbabilityPhrases_long$Context[grep("_bedrij", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "bedrijf lanceert"
dataProbabilityPhrases_long$Context[grep("_stake", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "staken"
dataProbabilityPhrases_long$Context[grep("_uitslag", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "uitslag goed"
dataProbabilityPhrases_long$Context[grep("_partij", dataProbabilityPhrases_long$Question, ignore.case = TRUE)] <- "partij grootste"



```

The probability phrases are ordered according to their mean values.
```{r reorderProbabilityPhrases}
orderingProbPhrases <- reorder(dataProbabilityPhrases_long$Phrase, 
                               dataProbabilityPhrases_long$Percentage, 
                               mean, 
                               order = TRUE)
dataProbabilityPhrases_long$Phrase <- factor(dataProbabilityPhrases_long$Phrase, 
                                             levels = attributes(orderingProbPhrases)$levels)
```

This is a dataset with `r dim(dataProbabilityPhrases_long)[1]` rows and `r dim(dataProbabilityPhrases)[2]` columns. This was expected since 881 x 29 = 25,549.


This long format is saved as a separate .csv-file for distribution. 
```{r}
write.csv(x = dataProbabilityPhrases_long,
          file = "dataProbabilityPhrases_longFormat.csv",
          row.names = FALSE)

dataProbabilityPhrases <- dataProbabilityPhrases_long
```

Now change the Dutch probability phrases and contexts sentences to English: 

```{r EnglishPhrasesAndContext}
#### Phrases 
EnglishProbPhrases <- c("impossible", # onmogelijk
                          "never", # nooit
                          "very unlikely", # zeer onwaarschijnlijk
                          "almost impossible", # bijna onmogelijk
                          "almost never", # bijna nooit
                          "rarely", # zelden
                          "unlikely", # onwaarschijnlijk
                          "low chance", # kleine kans
                          "not often", # niet vaak
                          "sometimes", # soms
                          "doubtful", # twijfelachtig
                          "liable to happen", # kan gebeuren
                          "chance", # kans
                          "uncertain", # onzeker
                          "maybe", # misschien
                          "possible", # mogelijk
                          "probable", # vermoedelijk 
                          "often", # vaak
                          "expected", # te verwachten
                          "likely", # waarschijnlijk
                          "usually", # meestal
                          "generally", # doorgaans
                          "high chance", # grote kans
                          "very often", # heel vaak
                          "very likely", # zeer waarschijnlijk
                          "almost always", #bijna altijd
                          "almost certain", # bijna zeker
                          "certain", # zeker
                          "always" #altijd
)

dataProbabilityPhrases$Phrase <- factor(dataProbabilityPhrases$Phrase, 
                                        labels = EnglishProbPhrases)

#### Context
ContextLevels_EN <- c("article available",
                      "company launches",
                      "treatment works",
                      "hotel fully booked",
                      "product good quality",
                      "largest party",
                      "fits in suitcase",
                      "plan succeeds",
                      "applicant is suitable",
                      "go on strike",
                      "team wins a match",
                      "result is good"
)

dataProbabilityPhrases$Context <- factor(dataProbabilityPhrases$Context, 
                                         labels = ContextLevels_EN)
```


# Plots in the article

#### Define some standards for the plots

```{r}
xlabPercentage_EN <- "Numerical interpretation (%)"
ylabPhrase_EN <- "Probability phrase"
xlabSumPercentages_EN <- "Sum numerical interpretations (%)"
ylabMeanPercentages_EN <- "Mean numerical interpretations (%)"
```



## Density plots - all data
Make density plots with the means of each phrase on the right side.

```{r, makeFigure_DensityPlotsAllData, cache = FALSE, results = "hide", fig.height=10, fig.width=7}

meansPercentages <- round(sort(attributes(orderingProbPhrases)$scores))

  plotDensityAllDataWithMeans_EN <- ggplot(dataProbabilityPhrases, aes(x = Percentage,
                                                              y = Phrase)) +
    geom_density_ridges() +
    theme_ridges() + 
    theme(legend.position = "none", plot.margin = unit(c(3,40,3,3), "points")) + 
    scale_x_continuous(breaks = seq(0, 100, by = 10)) +
    geom_vline(xintercept=c(0,10,50,90,100), linetype="dashed") +
    geom_vline(xintercept=c(5, 95), linetype="twodash") + 
    xlab(xlabPercentage_EN) + 
    ylab(ylabPhrase_EN) 


for(i in 1:length(attributes(orderingProbPhrases)$levels))  
{
  plotDensityAllDataWithMeans_EN <- plotDensityAllDataWithMeans_EN + 
    annotation_custom(grob = textGrob(label = meansPercentages[i],
                                      just = "bottom",
                                      gp = gpar(cex = 1)),
                      ymin = i,
                      ymax = i,
                      xmin = 117,  # Note: The grobs are positioned outside the plot area
                      xmax = 117)
}

plotDensityAllDataWithMeans_EN <- plotDensityAllDataWithMeans_EN + 
  annotation_custom(grob = textGrob(label = "mean",
                                    just = "bottom",
                                    gp = gpar(cex = 1)),
                    ymin = length(meansPercentages) + 1,
                    ymax = length(meansPercentages) + 1,
                    xmin = 117,
                    xmax = 117)

plotDensityAllDataWithMeans_EN <- ggplot_gtable(ggplot_build(plotDensityAllDataWithMeans_EN))

plotDensityAllDataWithMeans_EN$layout$clip[plotDensityAllDataWithMeans_EN$layout$name == "panel"] <- "off" # allow for plotting in the margin


ggsave(paste0(loc, "DensityPlots_ProbPhrasesAllDataWithMeans_EN_NoColor.", outputtype),
       plot = suppressMessages(grid.draw(plotDensityAllDataWithMeans_EN)),
       width = 7,
       height = 10)

suppressMessages(grid.draw(plotDensityAllDataWithMeans_EN))

```

Or with colors: 
```{r, makeFigure_DensityPlotsAllData_colors, cache = FALSE, results = "hide", fig.height=10, fig.width=7}

meansPercentages <- round(sort(attributes(orderingProbPhrases)$scores))

  plotDensityAllDataWithMeans_EN_Color <- ggplot(dataProbabilityPhrases, 
                                           aes(x = Percentage,
                                               y = Phrase, 
                                               fill = Phrase)) +
    geom_density_ridges() +
    theme_ridges() + 
    theme(legend.position = "none", plot.margin = unit(c(3,40,3,3), "points")) + 
    scale_x_continuous(breaks = seq(0, 100, by = 10)) +
    geom_vline(xintercept=c(0,10,50,90,100), linetype="dashed") +
    geom_vline(xintercept=c(5, 95), linetype="twodash") + 
    xlab(xlabPercentage_EN) + 
    ylab(ylabPhrase_EN) 


for(i in 1:length(attributes(orderingProbPhrases)$levels))  
{
  plotDensityAllDataWithMeans_EN_Color <- plotDensityAllDataWithMeans_EN_Color + 
    annotation_custom(grob = textGrob(label = meansPercentages[i],
                                      just = "bottom",
                                      gp = gpar(cex = 1)),
                      ymin = i,
                      ymax = i,
                      xmin = 117,  # Note: The grobs are positioned outside the plot area
                      xmax = 117)
}

plotDensityAllDataWithMeans_EN_Color <- plotDensityAllDataWithMeans_EN_Color + 
  annotation_custom(grob = textGrob(label = "mean",
                                    just = "bottom",
                                    gp = gpar(cex = 1)),
                    ymin = length(meansPercentages) + 1,
                    ymax = length(meansPercentages) + 1,
                    xmin = 117,
                    xmax = 117)

plotDensityAllDataWithMeans_EN_Color <- ggplot_gtable(ggplot_build(plotDensityAllDataWithMeans_EN_Color))

plotDensityAllDataWithMeans_EN_Color$layout$clip[plotDensityAllDataWithMeans_EN_Color$layout$name == "panel"] <- "off" # allow for plotting in the margin


ggsave(paste0(loc, "DensityPlots_ProbPhrasesAllDataWithMeans_EN_Color.", outputtype),
       plot = suppressMessages(grid.draw(plotDensityAllDataWithMeans_EN_Color)),
       width = 7,
       height = 10)

suppressMessages(grid.draw(plotDensityAllDataWithMeans_EN_Color))

```
## Density plots of complementary phrases
To make this plots, first, sum the mirrored phrases, put them in the right order and put the data in long format such that ggplot can use the data to make density plots. 

```{r}
nObs <- length(unique(dataProbabilityPhrases$ID))
dataComplementaryPhrases <- data.frame(Atijd_Nooit = numeric(nObs),
                                       BijnaAltijd_BijnaNooit = numeric(nObs),
                                       Vaak_NietVaak = numeric(nObs), 
                                       Waarschijnlijk_Onwaarschijnlijk = numeric(nObs),
                                       ZeerWaarschijnlijk_ZeerOnwaarschijnlijk = numeric(nObs),
                                       GroteKans_KleineKans = numeric(nObs),
                                       Mogelijk_Onmogelijk = numeric(nObs),
                                       Zeker_Onzeker = numeric(nObs))

j <- 1
for(i in sort(unique(dataProbabilityPhrases$ID)))
{
  data_temp <- dataProbabilityPhrases[which(dataProbabilityPhrases$ID == i),]
  
  dataComplementaryPhrases$Atijd_Nooit[j] <- 
    data_temp$Percentage[which(data_temp$Phrase == "never")] + 
    data_temp$Percentage[which(data_temp$Phrase == "always")]
  
  dataComplementaryPhrases$BijnaAltijd_BijnaNooit[j] <-
    data_temp$Percentage[which(data_temp$Phrase == "almost never")] + 
    data_temp$Percentage[which(data_temp$Phrase == "almost always")]
  
  dataComplementaryPhrases$Vaak_NietVaak[j] <- 
    data_temp$Percentage[which(data_temp$Phrase == "often")] + 
    data_temp$Percentage[which(data_temp$Phrase == "not often")]
  
  dataComplementaryPhrases$Waarschijnlijk_Onwaarschijnlijk[j] <-
    data_temp$Percentage[which(data_temp$Phrase == "likely")] + 
    data_temp$Percentage[which(data_temp$Phrase == "unlikely")]
  
  dataComplementaryPhrases$ZeerWaarschijnlijk_ZeerOnwaarschijnlijk[j] <-
    data_temp$Percentage[which(data_temp$Phrase == "very likely")] + 
    data_temp$Percentage[which(data_temp$Phrase == "very unlikely")]
  
  dataComplementaryPhrases$Mogelijk_Onmogelijk[j] <-
    data_temp$Percentage[which(data_temp$Phrase == "possible")] + 
    data_temp$Percentage[which(data_temp$Phrase == "impossible")]
  
  dataComplementaryPhrases$Zeker_Onzeker[j] <- 
    data_temp$Percentage[which(data_temp$Phrase == "certain")] + 
    data_temp$Percentage[which(data_temp$Phrase == "uncertain")]

  dataComplementaryPhrases$GroteKans_KleineKans[j] <-
    data_temp$Percentage[which(data_temp$Phrase == "high chance")] + 
    data_temp$Percentage[which(data_temp$Phrase == "low chance")]

  
  j <- j+1
}


namesComplementaryPhrases_EN <- c(paste0(EnglishProbPhrases[16], " + ", EnglishProbPhrases[1]),
                                  paste0(EnglishProbPhrases[20], " + ", EnglishProbPhrases[7]),
                                  paste0(EnglishProbPhrases[23], " + ", EnglishProbPhrases[8]),
                                  paste0(EnglishProbPhrases[25], " + ", EnglishProbPhrases[3]),
                                  paste0(EnglishProbPhrases[18], " + ", EnglishProbPhrases[9]),
                                  paste0(EnglishProbPhrases[26], " + ", EnglishProbPhrases[5]),
                                  paste0(EnglishProbPhrases[29], " + ", EnglishProbPhrases[2]),
                                  paste0(EnglishProbPhrases[28], " + ", EnglishProbPhrases[14])
                                  )

longComplementaryPhrases = melt(dataComplementaryPhrases,
                                id.vars = dataComplementaryPhrases$ID)

orderingComplementaryPhrasesn <- reorder(longComplementaryPhrases$variable,
                                         longComplementaryPhrases$value, 
                                         mean, 
                                         order = TRUE)
longComplementaryPhrases$variable <- factor(longComplementaryPhrases$variable, 
                                            levels = attributes(orderingComplementaryPhrasesn)$levels)
```

Now make the density plot and put the sum means on the right side of the plot.

```{r makeFigure_DensityPlotsComplementaryPhrases, results="hide", cache = FALSE, fig.width=6, fig.height=4}
meansComplementaryPhrases <- aggregate(value ~ variable,
                                        data = longComplementaryPhrases, 
                                        FUN = mean)
meansComplementaryPhrases <- round(meansComplementaryPhrases$value, digits = 0)



plotDensityComplementaryPhrases_EN_WithMeans <- ggplot(longComplementaryPhrases, 
                                               aes(x = value, y = variable)) + 
  geom_density_ridges() +
  theme_ridges() + 
  theme(legend.position = "none", plot.margin = unit(c(8,40,3,3), "points")) + 
  geom_vline(xintercept = 100, linetype="dashed") +
  xlab(xlabSumPercentages_EN) + 
  ylab("Complementary phrases") + 
  scale_y_discrete(labels = namesComplementaryPhrases_EN)

for(i in 1:length(meansComplementaryPhrases))  
{
  plotDensityComplementaryPhrases_EN_WithMeans <- plotDensityComplementaryPhrases_EN_WithMeans + 
    annotation_custom(grob = textGrob(label = meansComplementaryPhrases[i],
                                      just = "bottom",
                                      gp = gpar(cex = 1)),
                      ymin = i,
                      ymax = i,
                      xmin = 245,  
                      xmax = 245
                      )
}


  plotDensityComplementaryPhrases_EN_WithMeans <- plotDensityComplementaryPhrases_EN_WithMeans + 
    annotation_custom(grob = textGrob(label = "mean",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(meansComplementaryPhrases)+0.75,
                      ymax = length(meansComplementaryPhrases)+0.75,
                      xmin = 245,
                      xmax = 245
                      )

plotDensityComplementaryPhrases_EN_WithMeans <- ggplot_gtable(ggplot_build(plotDensityComplementaryPhrases_EN_WithMeans))

plotDensityComplementaryPhrases_EN_WithMeans$layout$clip[plotDensityComplementaryPhrases_EN_WithMeans$layout$name == "panel"] <- "off" # allow for plotting in the margin


ggsave(paste0(loc,"DensityPlots_ComplementaryPhrases_EN_WithMeans_NoColor.", outputtype),
       plot = suppressMessages(grid.draw(plotDensityComplementaryPhrases_EN_WithMeans)),
       width = 6,
       height = 4,
       device = cairo_ps)

suppressMessages(grid.draw(plotDensityComplementaryPhrases_EN_WithMeans))
```

With colors:
```{r makeFigure_DensityPlotsComplementaryPhrases_colors, results="hide", cache = FALSE, fig.width=6, fig.height=4}


plotDensityComplementaryPhrases_EN_WithMeans_Color <- ggplot(longComplementaryPhrases, 
                                                       aes(x = value, 
                                                           y = variable,
                                                           fill = variable)) + 
  geom_density_ridges() +
  theme_ridges() + 
  theme(legend.position = "none", plot.margin = unit(c(8,40,3,3), "points")) + 
  geom_vline(xintercept = 100, linetype="dashed") +
  xlab(xlabSumPercentages_EN) + 
  ylab("Complementary phrases") + 
  scale_y_discrete(labels = namesComplementaryPhrases_EN)

for(i in 1:length(meansComplementaryPhrases))  
{
  plotDensityComplementaryPhrases_EN_WithMeans_Color <- plotDensityComplementaryPhrases_EN_WithMeans_Color + 
    annotation_custom(grob = textGrob(label = meansComplementaryPhrases[i],
                                      just = "bottom",
                                      gp = gpar(cex = 1)),
                      ymin = i,
                      ymax = i,
                      xmin = 245,  
                      xmax = 245
                      )
}


  plotDensityComplementaryPhrases_EN_WithMeans_Color <- plotDensityComplementaryPhrases_EN_WithMeans_Color + 
    annotation_custom(grob = textGrob(label = "mean",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(meansComplementaryPhrases)+0.75,
                      ymax = length(meansComplementaryPhrases)+0.75,
                      xmin = 245,
                      xmax = 245
                      )

plotDensityComplementaryPhrases_EN_WithMeans_Color <- ggplot_gtable(ggplot_build(plotDensityComplementaryPhrases_EN_WithMeans_Color))

plotDensityComplementaryPhrases_EN_WithMeans_Color$layout$clip[plotDensityComplementaryPhrases_EN_WithMeans_Color$layout$name == "panel"] <- "off" # allow for plotting in the margin


ggsave(paste0(loc,"DensityPlots_ComplementaryPhrases_EN_WithMeans_Color.", outputtype),
       plot = suppressMessages(grid.draw(plotDensityComplementaryPhrases_EN_WithMeans_Color)),
       width = 6,
       height = 4,
       device = cairo_ps)

suppressMessages(grid.draw(plotDensityComplementaryPhrases_EN_WithMeans_Color))
```

## Context plot
Plot means per probability phrase for each context sentence. 

```{r figureMeansContextPerKanswoord, fig.height = 5, fig.width=7}
meansContext <- aggregate(Percentage ~ Phrase + Context,
                          data = dataProbabilityPhrases, 
                          FUN = mean)


plotMeansContext_EN_Color <- ggplot(meansContext, 
                              aes(Phrase, Percentage, colour = Context)) + 
  geom_point(aes(group = Context)) + 
  ylab(ylabMeanPercentages_EN) + 
  theme_grey() +
  theme(axis.text.x = element_text(angle = 90, hjust = 1, vjust = 0.5)) +
  coord_cartesian(ylim = c(0,100), expand = FALSE, clip = "off") + 
  xlab(ylabPhrase_EN) + 
  scale_x_discrete(labels = EnglishProbPhrases, expand = expand_scale(add = 2, mult = 1)) + 
  scale_colour_hue(name = "Context (abbreviation)", 
                   labels = ContextLevels_EN) 
 
ggsave(paste0(loc,"MeanPlotsContext_EN_Color.", outputtype),
       plot = suppressMessages(print(plotMeansContext_EN_Color)),
       width = 7,
       height = 5)

suppressMessages(print(plotMeansContext_EN_Color))

```

For black/white printing, make version without color. Note that the "point" shapes are very difficult to distinquish. Unfortunately, there are too many contexts to make a clear plot without using any color. 
```{r}
plotMeansContext_EN_NoColor <- ggplot(meansContext, 
                                      aes(Phrase, Percentage)) + 
  geom_point(aes(group = Context, shape = Context)) + 
  ylab(ylabMeanPercentages_EN) + 
  theme_grey() +
  theme(axis.text.x = element_text(angle = 90, hjust = 1, vjust = 0.5)) +
  coord_cartesian(ylim = c(0,100), expand = FALSE, clip = "off") + 
  xlab(ylabPhrase_EN) + 
  scale_x_discrete(labels = EnglishProbPhrases, expand = expand_scale(add = 2, mult = 1)) + 
  scale_colour_hue(name = "Context (abbreviation)", 
                   labels = ContextLevels_EN)  +
  scale_shape_manual(values=1:12) 
 

ggsave(paste0(loc,"MeanPlotsContext_EN_NoColor.", outputtype),
       plot = suppressMessages(print(plotMeansContext_EN_NoColor)),
       width = 7,
       height = 5)

suppressMessages(print(plotMeansContext_EN_NoColor))
```

## Comparing groups - Statisticians vs. non-statisticians

First, calculate the means for each group.

```{r meansStatisticianVSNonStatistician, results="hide", cache = FALSE}

# Calculate means statisticians
meansStatisticians <- aggregate(Percentage ~ Phrase + Statistician, 
                         FUN=mean, 
                         data = dataProbabilityPhrases[dataProbabilityPhrases$Statistician == "Yes",])
meansStatisticians <- round(meansStatisticians$Percentage, digits = 0)

# Calculate means non-statisticians
meansNonStatisticians <- aggregate(Percentage ~ Phrase, 
                         FUN=mean, 
                         data = dataProbabilityPhrases[dataProbabilityPhrases$Statistician == "No",])
meansNonStatisticians <- round(meansNonStatisticians$Percentage, digits = 0)

```

Then make the plots for all phrases.

```{r plotsStatisticianVSNonStatistician_allPhrases, results="hide", cache = FALSE, fig.width=7, fig.height = 10}

plotStatisticus_AllPhrases_EN_NoColor <- ggplot(dataProbabilityPhrases, 
                                                 aes(x = Percentage,
                                                     y = Phrase, 
                                                     fill = Statistician)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Statistician", values = c("darkgrey", "lightgrey"),
                    labels = c("Yes (n = 226)", "No (n = 655)")) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  # scale_y_discrete(labels = EnglishProbPhrases) + 
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(meansStatisticians))  {

plotStatisticus_AllPhrases_EN_NoColor <- plotStatisticus_AllPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansStatisticians[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "darkgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )
}

for(i in 1:length(meansNonStatisticians))  {

plotStatisticus_AllPhrases_EN_NoColor <- plotStatisticus_AllPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansNonStatisticians[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "lightgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 130, 
                    xmax = 130
                    )
}
  plotStatisticus_AllPhrases_EN_NoColor <- plotStatisticus_AllPhrases_EN_NoColor + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(meansNonStatisticians)+1,
                      ymax = length(meansNonStatisticians)+1,
                      xmin = 125,
                      xmax = 125)

plotStatisticus_AllPhrases_EN_NoColor <- ggplot_gtable(ggplot_build(plotStatisticus_AllPhrases_EN_NoColor))
plotStatisticus_AllPhrases_EN_NoColor$layout$clip[plotStatisticus_AllPhrases_EN_NoColor$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsStatisticianVSNonStatistician_AllPhrases_EN_NoColor.", outputtype),
       plot = suppressMessages(grid.draw(plotStatisticus_AllPhrases_EN_NoColor)),
       width = 7,
       height = 10,
       device = cairo_ps)


suppressMessages(grid.draw(plotStatisticus_AllPhrases_EN_NoColor))


```

For black/white printing, make a plot without any color. The means on the right side are more difficult to read now. 

```{r plotsStatisticianVSNonStatistician_allPhrases_Color, results="hide", cache = FALSE, fig.width=7, fig.height = 10}

plotStatisticus_AllPhrases_EN_Color <- ggplot(dataProbabilityPhrases, 
                                                 aes(x = Percentage,
                                                     y = Phrase, 
                                                     fill = Statistician)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Statistician", values = c("#FF0000A0", "#0000FFA0"),
                    labels = c("Yes (n = 226)", "No (n = 655)")) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  # scale_y_discrete(labels = EnglishProbPhrases) + 
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(meansStatisticians))  {

plotStatisticus_AllPhrases_EN_Color <- plotStatisticus_AllPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansStatisticians[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#FF0000A0")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )
}

for(i in 1:length(meansNonStatisticians))  {

plotStatisticus_AllPhrases_EN_Color <- plotStatisticus_AllPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansNonStatisticians[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#0000FFA0")),
                    ymin = i,
                    ymax = i,
                    xmin = 130, 
                    xmax = 130
                    )
}
  plotStatisticus_AllPhrases_EN_Color <- plotStatisticus_AllPhrases_EN_Color + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(meansNonStatisticians)+1,
                      ymax = length(meansNonStatisticians)+1,
                      xmin = 125,
                      xmax = 125)

plotStatisticus_AllPhrases_EN_Color <- ggplot_gtable(ggplot_build(plotStatisticus_AllPhrases_EN_Color))
plotStatisticus_AllPhrases_EN_Color$layout$clip[plotStatisticus_AllPhrases_EN_Color$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsStatisticianVSNonStatistician_AllPhrases_EN_Color.", outputtype),
       plot = suppressMessages(grid.draw(plotStatisticus_AllPhrases_EN_Color)),
       width = 7,
       height = 10,
       device = cairo_ps)


suppressMessages(grid.draw(plotStatisticus_AllPhrases_EN_Color))


```

Now make plots for selected words only, first without color: 

```{r plotsStatisticianVSNonStatistician_selectedPhrases, results="hide", cache = FALSE, fig.width=5, fig.height = 5}
ixSelectedPhrases <- c(5,10,15,18,25)
selectedPhrases <- EnglishProbPhrases[ixSelectedPhrases]


plotStatisticus_selectedPhrases_EN_NoColor <- ggplot(dataProbabilityPhrases[dataProbabilityPhrases$Phrase %in%
                                                                         selectedPhrases,], 
                                                 aes(x = Percentage,
                                                     y = Phrase, 
                                                     fill = Statistician)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Statistician", values = c("darkgrey", "lightgrey"),
                    labels = c("Yes (n = 226)", "No (n = 655)")) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  scale_y_discrete(labels = selectedPhrases) +
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(ixSelectedPhrases))  {

plotStatisticus_selectedPhrases_EN_NoColor <- plotStatisticus_selectedPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansStatisticians[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "darkgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )


plotStatisticus_selectedPhrases_EN_NoColor <- plotStatisticus_selectedPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansNonStatisticians[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "lightgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 140, 
                    xmax = 140
                    )
}
  plotStatisticus_selectedPhrases_EN_NoColor <- plotStatisticus_selectedPhrases_EN_NoColor + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(ixSelectedPhrases)+0.5,
                      ymax = length(ixSelectedPhrases)+0.5,
                      xmin = 130,
                      xmax = 130)

plotStatisticus_selectedPhrases_EN_NoColor <- ggplot_gtable(ggplot_build(plotStatisticus_selectedPhrases_EN_NoColor))
plotStatisticus_selectedPhrases_EN_NoColor$layout$clip[plotStatisticus_selectedPhrases_EN_NoColor$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsStatisticianVSNonStatistician_selectedPhrases_EN_NoColor.", outputtype),
       plot = suppressMessages(grid.draw(plotStatisticus_selectedPhrases_EN_NoColor)),
       width = 5,
       height = 5,
       device = cairo_ps)


suppressMessages(grid.draw(plotStatisticus_selectedPhrases_EN_NoColor))


```

Then with color:

```{r plotsStatisticianVSNonStatistician_selectedPhrases_Color, results="hide", cache = FALSE, fig.width=5, fig.height = 5}
ixSelectedPhrases <- c(5,10,15,18,25)
selectedPhrases <- EnglishProbPhrases[ixSelectedPhrases]


plotStatisticus_selectedPhrases_EN_Color <- ggplot(dataProbabilityPhrases[dataProbabilityPhrases$Phrase %in%
                                                                         selectedPhrases,], 
                                                 aes(x = Percentage,
                                                     y = Phrase, 
                                                     fill = Statistician)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Statistician", values = c("#FF0000A0", "#0000FFA0"),
                    labels = c("Yes (n = 226)", "No (n = 655)")) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  scale_y_discrete(labels = selectedPhrases) +
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(ixSelectedPhrases))  {

plotStatisticus_selectedPhrases_EN_Color <- plotStatisticus_selectedPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansStatisticians[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#FF0000A0")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )
# }
# 
# for(i in 1:length(ixSelectedPhrases))  {

plotStatisticus_selectedPhrases_EN_Color <- plotStatisticus_selectedPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansNonStatisticians[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#0000FFA0")),
                    ymin = i,
                    ymax = i,
                    xmin = 140, 
                    xmax = 140
                    )
}
  plotStatisticus_selectedPhrases_EN_Color <- plotStatisticus_selectedPhrases_EN_Color + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(ixSelectedPhrases)+0.5,
                      ymax = length(ixSelectedPhrases)+0.5,
                      xmin = 130,
                      xmax = 130)

plotStatisticus_selectedPhrases_EN_Color <- ggplot_gtable(ggplot_build(plotStatisticus_selectedPhrases_EN_Color))
plotStatisticus_selectedPhrases_EN_Color$layout$clip[plotStatisticus_selectedPhrases_EN_Color$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsStatisticianVSNonStatistician_selectedPhrases_EN_Color.", outputtype),
       plot = suppressMessages(grid.draw(plotStatisticus_selectedPhrases_EN_Color)),
       width = 5,
       height = 5,
       device = cairo_ps)


suppressMessages(grid.draw(plotStatisticus_selectedPhrases_EN_Color))


```


## Comparing groups - Gender; Male vs. Female

First, calculate the means for males and females. Since there are only `r sum(dataProbabilityPhrases$Gender == "Other/prefer\nnot to say")/29` observatoins in the category "Other / prefer not to say", this category is omitted in this plot. 

```{r meansMaleVSFemale, results="hide", cache = FALSE}

# Calculate means statisticians
meansMale <- aggregate(Percentage ~ Phrase + Gender, 
                       FUN=mean, 
                       data = dataProbabilityPhrases[dataProbabilityPhrases$Gender == "Male",])
meansMale <- round(meansMale$Percentage, digits = 0)

# Calculate means non-statisticians
meansFemale <- aggregate(Percentage ~ Phrase, 
                         FUN=mean, 
                         data = dataProbabilityPhrases[dataProbabilityPhrases$Gender == "Female",])
meansFemale <- round(meansFemale$Percentage, digits = 0)

```

Then make the plots for all words, with color:

```{r plotsMaleVSFemale_allPhrases, results="hide", cache = FALSE, fig.width=7, fig.height = 10}
plotGender_AllPhrases_EN_NoColor <- ggplot(dataProbabilityPhrases[dataProbabilityPhrases$Gender != "Other/prefer\nnot to say",], 
                                                 aes(x = Percentage,
                                                     y = Phrase, 
                                                     fill = Gender)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Gender", values = c("darkgrey", "lightgrey"),
                    labels = c("Male (n = 430)", "Female (n = 440)"), 
                    drop =  TRUE) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(meansMale))  {

plotGender_AllPhrases_EN_NoColor <- plotGender_AllPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansMale[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "darkgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )

plotGender_AllPhrases_EN_NoColor <- plotGender_AllPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansFemale[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "lightgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 130, 
                    xmax = 130
                    )
}
  plotGender_AllPhrases_EN_NoColor <- plotGender_AllPhrases_EN_NoColor + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(meansMale)+1,
                      ymax = length(meansMale)+1,
                      xmin = 125,
                      xmax = 125)

plotGender_AllPhrases_EN_NoColor <- ggplot_gtable(ggplot_build(plotGender_AllPhrases_EN_NoColor))
plotGender_AllPhrases_EN_NoColor$layout$clip[plotGender_AllPhrases_EN_NoColor$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsMaleVSFemale_AllPhrases_EN_NoColor.", outputtype),
       plot = suppressMessages(grid.draw(plotGender_AllPhrases_EN_NoColor)),
       width = 7,
       height = 10,
       device = cairo_ps)


suppressMessages(grid.draw(plotGender_AllPhrases_EN_NoColor))


```

And with color:

```{r plotsMaleVSFemale_allPhrases_Color, results="hide", cache = FALSE, fig.width=7, fig.height = 10}
plotGender_AllPhrases_EN_Color <- ggplot(dataProbabilityPhrases[dataProbabilityPhrases$Gender != "Other/prefer\nnot to say",],
                                                 aes(x = Percentage,
                                                     y = Phrase, 
                                                     fill = Gender)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Gender", values = c("#FF0000A0", "#0000FFA0"),
                    labels = c("Male (n = 430)", "Female (n = 440)"),
                    drop = TRUE) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(meansMale))  {

plotGender_AllPhrases_EN_Color <- plotGender_AllPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansMale[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#FF0000A0")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )

plotGender_AllPhrases_EN_Color <- plotGender_AllPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansFemale[i],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#0000FFA0")),
                    ymin = i,
                    ymax = i,
                    xmin = 130, 
                    xmax = 130
                    )
}
  plotGender_AllPhrases_EN_Color <- plotGender_AllPhrases_EN_Color + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(meansMale)+1,
                      ymax = length(meansMale)+1,
                      xmin = 125,
                      xmax = 125)

plotGender_AllPhrases_EN_Color <- ggplot_gtable(ggplot_build(plotGender_AllPhrases_EN_Color))
plotGender_AllPhrases_EN_Color$layout$clip[plotGender_AllPhrases_EN_Color$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsMaleVSFemale_AllPhrases_EN_Color.", outputtype),
       plot = suppressMessages(grid.draw(plotGender_AllPhrases_EN_Color)),
       width = 7,
       height = 10,
       device = cairo_ps)


suppressMessages(grid.draw(plotGender_AllPhrases_EN_Color))


```

Now make plots for selected words only, without color: 

```{r plotsMaleVSFemale_selectedPhrases, results="hide", cache = FALSE, fig.width=5, fig.height = 5}
ixSelectedPhrases <- c(5,10,15,18,25)
selectedPhrases <- EnglishProbPhrases[ixSelectedPhrases]


plotGender_selectedPhrases_EN_NoColor <- ggplot(dataProbabilityPhrases[dataProbabilityPhrases$Gender != "Other/prefer\nnot to say" & 
                                                                         dataProbabilityPhrases$Phrase %in% selectedPhrases,], 
                                                aes(x = Percentage,
                                                    y = Phrase, 
                                                    fill = Gender)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Gender", values = c("darkgrey", "lightgrey"),
                    labels = c("Male (n = 430)", "Female (n = 440)"),
                    drop = TRUE) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  scale_y_discrete(labels = selectedPhrases) +
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(ixSelectedPhrases))  {

plotGender_selectedPhrases_EN_NoColor <- plotGender_selectedPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansMale[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "darkgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )

plotGender_selectedPhrases_EN_NoColor <- plotGender_selectedPhrases_EN_NoColor + 
  annotation_custom(grob = textGrob(label = meansFemale[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "lightgrey")),
                    ymin = i,
                    ymax = i,
                    xmin = 140, 
                    xmax = 140
                    )
}
  plotGender_selectedPhrases_EN_NoColor <- plotGender_selectedPhrases_EN_NoColor + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(ixSelectedPhrases)+0.5,
                      ymax = length(ixSelectedPhrases)+0.5,
                      xmin = 130,
                      xmax = 130)

plotGender_selectedPhrases_EN_NoColor <- ggplot_gtable(ggplot_build(plotGender_selectedPhrases_EN_NoColor))
plotGender_selectedPhrases_EN_NoColor$layout$clip[plotGender_selectedPhrases_EN_NoColor$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsMaleVSFemale_selectedPhrases_EN_NoColor.", outputtype),
       plot = suppressMessages(grid.draw(plotGender_selectedPhrases_EN_NoColor)),
       width = 5,
       height = 5,
       device = cairo_ps)


suppressMessages(grid.draw(plotGender_selectedPhrases_EN_NoColor))


```

And with color:

```{r plotsMaleVSFemale_selectedPhrases_Color, results="hide", cache = FALSE, fig.width=5, fig.height = 5}


plotGender_selectedPhrases_EN_Color <- ggplot(dataProbabilityPhrases[dataProbabilityPhrases$Gender != "Other/prefer\nnot to say" & 
                                                                         dataProbabilityPhrases$Phrase %in% selectedPhrases,], 
                                              aes(x = Percentage,
                                                  y = Phrase, 
                                                  fill = Gender)) + 
  geom_density_ridges(alpha = 0.65, scale = 1.2) +
  theme_ridges() + 
  theme(legend.position = "top", plot.margin = unit(c(3,60,3,3), "points")) + 
  scale_fill_manual(name = "Gender", values = c("#FF0000A0", "#0000FFA0"),
                    labels = c("Male (n = 430)", "Female (n = 440)"),
                    drop = TRUE) +
  scale_x_continuous(breaks = seq(0, 100, by = 25)) +
  scale_y_discrete(labels = selectedPhrases) +
  xlab(xlabPercentage_EN) + 
  ylab(ylabPhrase_EN) 

for(i in 1:length(ixSelectedPhrases))  {

plotGender_selectedPhrases_EN_Color <- plotGender_selectedPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansMale[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#FF0000A0")),
                    ymin = i,
                    ymax = i,
                    xmin = 120, 
                    xmax = 120
                    )

plotGender_selectedPhrases_EN_Color <- plotGender_selectedPhrases_EN_Color + 
  annotation_custom(grob = textGrob(label = meansFemale[ixSelectedPhrases[i]],
                                    just = "bottom",
                                    gp = gpar(cex = 1, col = "#0000FFA0")),
                    ymin = i,
                    ymax = i,
                    xmin = 140, 
                    xmax = 140
                    )
}
  plotGender_selectedPhrases_EN_Color <- plotGender_selectedPhrases_EN_Color + 
    annotation_custom(grob = textGrob(label = "means",
                                      gp = gpar(cex = 1),
                                      just = "bottom"),
                      ymin = length(ixSelectedPhrases)+0.5,
                      ymax = length(ixSelectedPhrases)+0.5,
                      xmin = 130,
                      xmax = 130)

plotGender_selectedPhrases_EN_Color <- ggplot_gtable(ggplot_build(plotGender_selectedPhrases_EN_Color))
plotGender_selectedPhrases_EN_Color$layout$clip[plotGender_selectedPhrases_EN_Color$layout$name == "panel"] <- "off" # zorg dat ook in de margins geplot mag worden


ggsave(paste0(loc, "DensityPlotsMaleVSFemale_selectedPhrases_EN_Color.", outputtype),
       plot = suppressMessages(grid.draw(plotGender_selectedPhrases_EN_Color)),
       width = 5,
       height = 5,
       device = cairo_ps)


suppressMessages(grid.draw(plotGender_selectedPhrases_EN_Color))


```

## Comparison groups in one panel

Now put the plots for the selected words together in one panel, no color:
```{r plotBothGroupComparisons_NoColor, results="hide", cache = FALSE, fig.width=10, fig.height=5}
plotsGroupComparison_selectedPhrases_NoColor <- plot_grid(plotStatisticus_selectedPhrases_EN_NoColor,
                                                          plotGender_selectedPhrases_EN_NoColor,
                                                          ncol = 2,
                                                          nrow = 1,
                                                          align = "hv")

ggsave(paste0(loc, "DensityPlotsGroups_selectedPhrases_EN_NoColor.", outputtype),
       plot = suppressMessages(print(plotsGroupComparison_selectedPhrases_NoColor)),
       width = 10,
       height = 5,
       device = cairo_ps)

suppressMessages(print(plotsGroupComparison_selectedPhrases_NoColor))
```

And with color:
```{r plotBothGroupComparisons_Color, results="hide", cache = FALSE, fig.width=10, fig.height=5}
plotsGroupComparison_selectedPhrases_Color <- plot_grid(plotStatisticus_selectedPhrases_EN_Color,
                                                          plotGender_selectedPhrases_EN_Color,
                                                          ncol = 2,
                                                          nrow = 1,
                                                          align = "hv")

ggsave(paste0(loc, "DensityPlotsGroups_selectedPhrases_EN_Color.", outputtype),
       plot = suppressMessages(print(plotsGroupComparison_selectedPhrases_Color)),
       width = 10,
       height = 5,
       device = cairo_ps)

suppressMessages(print(plotsGroupComparison_selectedPhrases_Color))
```

# Sample sizes previous studies
The sample sizes of previous studies vary a lot. The sample sizes used in the studies described in the article are: 
```{r sampleSizesPreviousStudies}

sampleSizesPreviousStudies <- c(16, # Bryant, Norman - 1980
                                32, # Budescu, Wallsten - 1985
                                74, # Davidson, Chrisman - 1994
                                97, # Davidson, Chrisman - 1994
                                101, # Eekhof, Mol, Pielage - 1992
                                188, # Lichtenstein, Newman - 1967
                                53, # MacLeod, Pietravalle - 2017
                                238, # Mosteller, Youtz - 1990
                                97, # Pander Maat, Klassen - 1996
                                115, # Reagan, Mosteller, Youtz - 1989
                                95, # Renooij, Witteman - 1999
                                7, # Stheeman, Mileman, van 't Hof, van der Stelt - 1993
                                85, # Weber, Hilton - 1990
                                71, # Weber, Hilton - 1990
                                41, # Weber, Hilton - 1990
                                78 # Timmermans - 1994
                                )

```

Our study includes `r dim(dataProbabilityPhrases)[1]/29` observations. This is much larger than the sample sizes of most other studies, since their mean sample size is `r mean(sampleSizesPreviousStudies)`. 

